FAST-ASKAP Synergy: Quantifying Coexistent Tidal and Ram Pressure Strippings in the NGC 4636 Group

Combining new HI data from a synergetic survey of ASKAP WALLABY and FAST with the ALFALFA data, we study the effect of ram pressure and tidal interactions in the NGC 4636 group. We develop two parameters to quantify and disentangle these two effects on gas stripping in HI-bearing galaxies: the strength of external forces at the optical-disk edge, and the outside-in extents of HI-disk stripping. We find that gas stripping is widespread in this group, affecting 80% of HI-detected non-merging galaxies, and that 41% are experiencing both types of stripping. Among the galaxies experiencing both effects, the two types of strengths are independent, while two HI-stripping extents moderately anticorrelate with each other. Both strengths are correlated with HI-disk shrinkage. The tidal strength is related to a rather uniform reddening of low-mass galaxies ($M_*<10^9\,\text{M}_\odot$) when tidal stripping is the dominating effect. In contrast, ram pressure is not clearly linked to the color-changing patterns of galaxies in the group. Combining these two stripping extents, we estimate the total stripping extent, and put forward an empirical model that can describe the decrease of HI richness as galaxies fall toward the group center. The stripping timescale we derived decreases with distance to the center, from $\mathord{\sim}1\,\text{Gyr}$ beyond $R_{200}$ to $\mathord{\lesssim}10\,\text{Myr}$ near the center. Gas-depletion happens $\mathord{\sim}3\,\text{Gyr}$ since crossing $2R_{200}$ for HI-rich galaxies, but much quicker for HI-poor ones. Our results quantify in a physically motivated way the details and processes of environmental-effects-driven galaxy evolution, and might assist in analyzing hydrodynamic simulations in an observational way.

==> anc/datafile4.txt <==
Title: FAST–ASKAP Synergy: Quantifying Coexistent Tidal and Ram-Pressure
       Strippings in the NGC 4636 Group
Authors: Lin X., Wang J., Kilborn V., Peng E.W., Cortese L., Boselli A.,
         Liang Z.-Z., Lee B., Yang D., Catinella B., Deg N., Denes H.,
         Elagali A., Kamphuis P., Koribalski B.S., Lee-Waddell K., Rhee J.,
         Shao L., Spekkens K., Staveley-Smith L., Westmeier T., Wong O.I.,
         Bekki K., Bosma A., Du M., Ho L.C., Madrid J.P.,
         Verdes-Montenegro L., Wang H., Wang S.
Table: Galaxy Properties and Non-H I Measurements
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units          Label   Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---            ID      Galaxy ID
   5-  9 A5     ---            Name    ? NGC/UGC/IC number
  11- 18 F8.4   deg            RAdeg   Right Ascension in decimal degrees (J2000)
  20- 26 F7.4   deg            DEdeg   Declination in decimal degrees (J2000)
  28- 31 I4     km/s           HRV     Heliocentric radial velocity
  33- 33 A1     ---          r_HRV     [FAKSH] References of HRV (1)
  35- 39 F5.2   [solMass/yr]   SFR     ? Star-formation rate
  41- 44 F4.2   [solMass/yr] e_SFR     ? Error of SFR
  46- 50 F5.2   [solMass/yr]   delSFR  ? Offset from SFMS
  52- 52 A1     ---          f_SFR     [cuw]? Note on SFR measurement (2)
  54- 54 A1     ---          n_SFR     [fn]? Type of UV used in SFR (3)
  56- 56 A1     ---            ImgSrc  [DS] Source of optical images (4)
  58- 62 F5.1   [Pa]           Pram    Ram pressure (5)
  64- 68 F5.2   [-]            Stid    Tidal strength parameter (in log)
  70- 75 F6.3   mag            gmag    Total g-band AB magnitude using GC method
  77- 81 F5.3   mag          e_gmag    Error in gmag
  83- 88 F6.3   mag            rmag    Total r-band AB magnitude using GC method
  90- 94 F5.3   mag          e_rmag    Error in rmag
  96-101 F6.3   mag            g-r0    The g-r color at the galaxy center
 103-107 F5.3   mag            g-r1    The g-r color at R50r
 109-113 F5.3   mag            g-r2    The g-r color at 2R50r
 115-119 F5.2   [solMass]      Mste    Stellar mass (6)
 121-124 F4.2   [solMass]    e_Mste    ? Error in Mste
 126-131 F6.3   kpc            R25g    R25 in g-band (7)
 133-137 F5.3   kpc          e_R25g    Error in R25g
 139-143 F5.3   kpc            R50r    Half-light radius in r-band from GC
 145-149 F5.3   kpc          e_R50r    Error in R50r
 151-155 F5.2   kpc            R90r    R90 in r-band from GC
 157-160 F4.2   kpc          e_R90r    Error in R90r
--------------------------------------------------------------------------------
Note (1):
    F = FAST (Zuo et al. 2022) [2022RAA....22i5016Z].
    A = ALFALFA (Giovanelli et al. 2005 [2005AJ....130.2598G];
        Haynes et al. 2018 [2018ApJ...861...49H]).
    K = Galaxy Groups Within 3500 km/s1
        (Kourkchi & Tully 2017) [2017ApJ...843...16K].
    S = SDSS DR16 SpecObj table
    H = HIPASS BGC (Koribalski et al. 2004) [2004AJ....128...16K].
Note (2):
    u = estimated solely from UV data
    w = from W4-band data
    c = UV and W4 data combined
Note (3):
    f = FUV (preferred)
    n = NUV (when FUV is unavailable)
Note (4):
    S = SDSS DR12 images
    D = DECaLS DR9 images
Note (5): Estimated using projected parameters.
Note (6): Based on the r-band stellar mass-to-light ratio from total g-r color
    according to Zibetti et al. (2009). The g-r of galaxy 20 exceeds the valid
    g-r range, and a value of 0.744 mag (the 95th percentile) is used in Mste
    estimation. The error included that of the mass-to-light ratio and the flux.
Note (7): Assuming a distance of 16.2 Mpc. The Galactic extinction is
    considered.
--------------------------------------------------------------------------------
  1       186.5579  3.8371  809 S -2.68 0.08 -0.07 c n D -15.6 -2.55 17.467 0.007 16.929 0.007  0.449 0.589 0.555  7.57 0.15  0.726 0.006 0.438 0.003  1.11 0.02
  2       186.9430  1.5996 1298 A -1.57 0.08  1.47 u f S -14.5 -3.40 16.358 0.040 16.257 0.027 -0.017 0.258 0.093  7.11 0.17  1.324 0.050 1.815 0.055  4.01 0.25
  3       187.0663  1.8288  905 A -2.49 0.09 -0.09 u f D -17.3 -2.54 16.297 0.009 15.879 0.011  0.329 0.405 0.507  7.79 0.15  1.461 0.005 0.759 0.008  1.95 0.06
  4 N4457 187.2460  3.5704  885 A -0.41 0.07 -0.59 c f S -16.5 -2.62 10.911 0.001 10.220 0.001  0.752 0.685 0.662 10.51 0.15 10.348 0.014 2.143 0.003  9.18 0.03
  5       187.2465  3.7804  825 F -2.81 0.10 -0.33 u f D -15.7 -1.33 16.502 0.004 16.086 0.006  0.309 0.428 0.525  7.70 0.15  1.337 0.005 0.700 0.004  1.65 0.03
  6       187.2664  0.1037 1199 F -2.48 0.08 -0.63 u n S -14.8 -3.09 15.455 0.034 14.918 0.012  0.311 0.506 0.535  8.37 0.16  1.707 0.011 1.905 0.028  5.95 0.20
  7       187.4129  3.6132 1303 S -1.97 0.07  0.18 c f D -14.4 -1.93 15.520 0.003 15.125 0.003  0.409 0.361 0.417  8.05 0.15  1.433 0.002 0.650 0.002  1.37 0.01
  8       187.7656  1.6756 1103 F -1.79 0.06  0.22 c f D -15.0 -2.78 15.265 0.003 14.851 0.007  0.350 0.390 0.535  8.20 0.15  2.002 0.006 1.386 0.010  3.77 0.07
  9       188.1062  5.6555 1143 K -2.84 0.12 -0.29 u f S -15.0 -2.56 16.583 0.029 16.187 0.027  0.524 0.591 0.153  7.63 0.16  1.053 0.044 1.266 0.032  3.17 0.32
 10       188.1402  0.4048 1259 K                      D -14.5 -1.10 18.756 0.012 18.384 0.011  0.617 0.368 0.125  6.71 0.15  0.281 0.012 0.069 0.001  0.23 0.01
 11       188.1507  5.3881  894 K -3.22 0.08 -0.62 u n S -16.8 -2.32 17.058 0.030 16.592 0.078  0.575 0.563 0.564  7.58 0.21  1.064 0.041 0.746 0.065  1.81 0.35
 12       188.2108  2.7978 1041 K -2.31 0.06 -0.11 c n D -15.3 -2.32 16.291 0.006 15.772 0.004  0.523 0.535 0.562  8.00 0.15  1.431 0.005 0.824 0.003  1.98 0.02
 13       188.2322  3.3603  739 F -2.14 0.09  0.02 u f S -14.9 -2.45 15.113 0.016 14.805 0.017  0.418 0.358 0.168  8.04 0.16  1.802 0.011 1.928 0.043  7.25 0.36
 14       188.2417  4.5784 1228 A -2.19 0.08  0.18 u n D -14.6 -2.61 15.770 0.003 15.441 0.012  0.362 0.267 0.399  7.82 0.15  2.229 0.006 1.558 0.013  3.43 0.12
 15       188.2833 -0.5336  725 F -2.31 0.08 -0.18 u n S -15.1 -3.15 15.457 0.026 15.062 0.013  0.311 0.419 0.478  8.08 0.16  1.828 0.016 2.759 0.034  6.92 0.19
 16       188.3728  3.7939  909 F -2.17 0.08 -0.36 u n D -17.3 -2.09 15.294 0.005 14.768 0.007  0.501 0.487 0.596  8.41 0.15  2.554 0.004 1.587 0.008  3.39 0.07
 17 U7715 188.4818  3.5462 1135 F -1.64 0.07 -0.06 c f D -14.7 -2.32 14.444 0.001 13.965 0.004  0.436 0.432 0.560  8.66 0.15  3.041 0.004 1.836 0.005  3.98 0.04
 18       188.5062  5.9528  648 A -2.84 0.11  0.16 u f D -14.8 -3.17 17.580 0.013 17.217 0.026  0.359 0.389 0.431  7.16 0.16  0.442 0.016 2.120 0.042  4.48 0.16
 19       188.7605  5.4250  865 A -2.33 0.08 -0.57 c n D -16.1 -2.19 15.869 0.003 15.209 0.004  0.752 0.648 0.621  8.46 0.15  2.907 0.010 1.396 0.005  3.30 0.03
 20       188.8023  5.0446 1001 S -3.13 0.11  0.20 c n D -15.7 -2.70 21.200 0.040 19.590 0.027  2.065 1.580 1.461  6.80       0.201 0.007 0.172 0.004  0.36 0.02
 21 N4544 188.9022  3.0351 1148 F -1.08 0.07 -0.35 c f S -14.5 -2.40 13.377 0.004 12.673 0.003  0.717 0.695 0.664  9.55 0.15  5.612 0.025 2.027 0.005  6.47 0.07
 22       189.0320 -0.9884  959 K -2.79 0.09  0.16 c f D -16.5 -2.81 17.758 0.012 17.341 0.015  0.245 0.477 0.520  7.21 0.15  0.686 0.006 0.432 0.006  1.04 0.04
 23 I3576 189.1562  6.6202 1072 A -1.52 0.08  0.12 u n D -15.4 -2.24 13.812 0.001 13.492 0.004  0.416 0.283 0.272  8.58 0.15  4.123 0.005 2.588 0.009  5.91 0.05
 24       189.1755 -0.4305 1150 F -3.25 0.08  0.13 u f D -14.9 -3.15 18.609 0.028 18.241 0.030  0.138 0.395 0.547  6.76 0.17  0.454 0.008 0.892 0.029  2.06 0.13
 25       189.2042  4.1046  832 K -2.53 0.08 -1.00 u n D -15.4 -2.04 15.169 0.005 14.529 0.003  0.662 0.630 0.619  8.70 0.15  1.957 0.003 1.110 0.003  3.11 0.03
 26       189.2290  1.6147  583 F -2.07 0.07  0.25 c n D -14.2 -2.69 16.061 0.010 15.647 0.005  0.352 0.428 0.447  7.88 0.15  2.585 0.009 1.420 0.006  3.51 0.05
 27       189.2793  5.4216 1173 K -2.75 0.08 -1.09 u n D -14.7 -2.02 15.565 0.003 14.913 0.003  0.738 0.644 0.607  8.56 0.15  1.622 0.003 0.690 0.002  1.85 0.02
 28       189.3282  0.2134  908 K                      D -17.3 -2.59 16.718 0.008 16.068 0.009  0.616 0.624 0.632  8.10 0.15  1.392 0.008 0.951 0.008  2.59 0.10
 29 N4580 189.4516  5.3684 1038 A -0.86 0.07 -0.56 c f S -15.4 -2.40 12.164 0.005 11.475 0.001  0.780 0.697 0.677 10.00 0.15  6.248 0.010 2.379 0.002  5.39 0.01
 30       189.5905  1.2021 1198 K -2.63 0.06  0.28 c n D -14.4 -2.78 17.663 0.007 17.241 0.013  0.331 0.418 0.486  7.25 0.15  0.519 0.003 0.228 0.002  0.57 0.02
 31 N4586 189.6186  4.3190  790 A -1.30 0.06 -1.16 c n S -15.2 -2.26 12.025 0.002 11.281 0.001  0.943 0.707 0.674 10.17 0.15 10.118 0.018 4.060 0.005 10.51 0.06
 32 N4587 189.6476  2.6573  901 K -2.15 0.08 -1.34 u n S -16.3 -1.99 13.294 0.003 12.646 0.003  0.712 0.672 0.640  9.46 0.15  4.081 0.023 1.213 0.004  4.61 0.06
 33       189.7606 -0.6645 1140 F -2.44 0.08  0.36 u n D -14.9 -2.95 16.855 0.008 16.533 0.016  0.224 0.316 0.450  7.37 0.15  1.116 0.019 1.523 0.019  3.03 0.10
 34       189.9574  3.9356 1398 K -2.51 0.09 -0.35 u f D -13.7 -2.66 15.969 0.002 15.490 0.003  0.361 0.494 0.545  8.05 0.15  1.155 0.003 0.443 0.001  1.24 0.01
 35 U7824 189.9596  1.6723 1222 F -1.98 0.09 -0.34 u f D -14.1 -2.14 14.716 0.004 14.217 0.004  0.505 0.492 0.513  8.59 0.15  3.549 0.007 2.132 0.008  4.76 0.05
 36       190.0433  6.8465 1008 A -2.31 0.08  0.23 u n D -15.8 -2.08 16.115 0.005 15.803 0.007  0.177 0.303 0.433  7.65 0.15  1.750 0.005 1.177 0.006  2.68 0.05
 37       190.0736  6.7319  992 S -2.34 0.08  0.30 c n D -16.0 -2.14 17.433 0.022 16.915 0.009  0.556 0.547 0.545  7.54 0.16  0.930 0.005 0.596 0.004  1.22 0.02
 38       190.0996  2.6085 1333 K -3.09 0.09 -1.06 u n D -13.4 -2.04 16.507 0.021 15.864 0.013  0.673 0.628 0.638  8.17 0.16  1.480 0.010 1.443 0.020  3.99 0.20
 39       190.1080  4.0502  727 S -2.78 0.11 -0.60 w   D -14.5 -2.15 16.671 0.018 16.069 0.008  0.622 0.583 0.568  8.02 0.15  1.100 0.006 0.897 0.007  2.25 0.06
 40       190.2098  4.5259  718 K -1.57 0.06  0.22 c n D -14.6 -2.19 15.188 0.016 14.676 0.006  0.331 0.629 0.580  8.43 0.15  2.036 0.005 1.012 0.006  2.87 0.06
 41       190.3715 -0.7199 1181 K -2.63 0.09  0.33 u f D -14.8 -2.73 17.859 0.018 17.422 0.011  0.360 0.460 0.519  7.20 0.15  0.757 0.007 0.443 0.005  1.03 0.03
 42       190.4383  4.0065  807 K -2.85 0.08 -0.94 u n D -15.0 -1.81 15.968 0.004 15.360 0.021  0.649 0.601 0.574  8.31 0.15  1.457 0.004 0.882 0.019  2.39 0.15
 43       190.4878  3.8192  881 K -2.83 0.08 -1.11 u n D -15.8 -1.79 15.695 0.008 15.045 0.009  0.668 0.649 0.619  8.51 0.15  1.878 0.006 1.189 0.011  3.29 0.08
 44       190.5745  3.4689  731 S -2.77 0.08 -1.08 u n D -14.2 -1.83 15.430 0.007 14.817 0.004  0.618 0.631 0.602  8.54 0.15  2.068 0.005 1.732 0.006  3.81 0.04
 45       190.5773  5.7394  972 A -2.34 0.08  0.28 u n D -16.1 -2.37 16.434 0.005 16.103 0.007  0.303 0.276 0.377  7.56 0.15  1.522 0.008 0.943 0.004  2.08 0.03
 46       190.5886  2.0666 1337 K -2.11 0.06 -0.52 c n D -13.4 -1.40 15.187 0.003 14.569 0.007  0.620 0.624 0.603  8.65 0.15  1.720 0.005 0.827 0.007  3.18 0.09
 47       190.6190  1.0976  962 F -2.32 0.07  0.62 c n D -15.9 -2.18 16.980 0.008 16.706 0.005  0.189 0.279 0.380  7.22 0.15  0.915 0.004 0.428 0.002  0.97 0.01
 48 N4630 190.6299  3.9588  740 A -0.51 0.07  0.19 c n S -14.5 -2.03 12.562 0.002 11.999 0.001  0.450 0.590 0.577  9.58 0.15  5.562 0.011 2.038 0.003  5.72 0.03
 49 N4629 190.6362 -1.3502 1109 H -1.92 0.08 -0.36 w   D -15.1 -2.92 13.714 0.005 13.370 0.003  0.312 0.338 0.349  8.67 0.15  3.397 0.011 1.503 0.004  3.62 0.03
 50       190.6786  0.5922 1039 K                      D -15.2 -2.57 17.560 0.009 16.966 0.012  0.610 0.602 0.538  7.65 0.15  0.753 0.006 0.588 0.006  1.37 0.06
 51       190.6889  3.4305  596 S -2.11 0.08 -0.19 c n D -13.7 -2.00 15.798 0.015 15.228 0.005  0.618 0.580 0.580  8.30 0.15  1.859 0.006 1.183 0.006  3.30 0.05
 52 N4636 190.7072  2.6883  938 K -0.25 0.06 -1.03 c n S -13.7 -2.05  9.520 0.009  8.788 0.004  0.780 0.715 0.709 11.15 0.15 25.054 0.013 9.248 0.044 31.28 0.38
 53       190.7348  3.6766  970 K -2.00 0.06 -0.90 c n S -15.5 -1.91 14.067 0.009 13.418 0.007  0.726 0.668 0.629  9.16 0.15  2.472 0.009 0.823 0.006  2.56 0.07
 54       190.7490  2.1008  861 K -3.62 0.10 -1.25 u n D -15.0 -1.66 17.499 0.012 16.832 0.017  0.673 0.711 0.583  7.82 0.15  0.657 0.008 0.774 0.012  1.80 0.08
 55       190.7635 -0.4406 1079 K -3.04 0.13  0.14 u n D -15.1 -2.62 18.601 0.020 18.135 0.023  0.574 0.465 0.489  6.97 0.16  0.543 0.006 0.437 0.009  0.98 0.06
 56 N4643 190.8338  1.9782 1310 F -0.92 0.06 -1.33 c n S -13.5 -2.17 10.698 0.002  9.931 0.003  0.808 0.751 0.748 10.75 0.15 10.898 0.011 2.696 0.014 10.58 0.13
 57       190.8377  3.4202  953 F -2.88 0.08 -0.61 u f D -15.7 -1.42 16.348 0.007 15.852 0.007  0.421 0.555 0.536  7.93 0.15  1.461 0.006 0.957 0.007  2.31 0.05
 58       190.8492  1.4105  932 F -3.02 0.12  0.12 u f D -16.9 -1.85 17.779 0.013 17.453 0.019  0.249 0.355 0.394  7.01 0.15  0.777 0.014 0.980 0.016  2.08 0.09
 59       190.9036  1.1501  743 S -3.07 0.12 -0.31 u f D -14.6 -2.46 18.027 0.010 17.461 0.013  0.613 0.566 0.501  7.40 0.15  0.944 0.010 0.698 0.007  1.49 0.05
 60       190.9730  2.6334 1383 K -3.02 0.08 -0.66 u n D -12.9 -1.62 16.688 0.013 16.172 0.006  0.431 0.562 0.547  7.83 0.15  1.160 0.006 0.634 0.003  1.62 0.03
 61       191.0332  3.0061 1365 K -2.85 0.08 -1.04 u n D -13.2 -1.85 15.870 0.004 15.233 0.004  0.665 0.608 0.633  8.41 0.15  1.626 0.006 0.917 0.004  2.61 0.04
 62       191.0487  3.6068  814 K -2.58 0.08 -1.01 u n D -14.8 -1.72 15.147 0.017 14.529 0.003  0.659 0.634 0.606  8.66 0.15  2.213 0.006 1.753 0.006  4.87 0.05
 63       191.0622  2.4619  861 S -2.39 0.08 -0.01 c n D -14.9 -1.32 17.262 0.009 16.641 0.012  0.654 0.614 0.596  7.82 0.15  1.198 0.010 1.016 0.011  2.68 0.08
 64       191.0725  2.6673 1077 K -2.56 0.09 -0.07 c n D -14.0 -1.71 17.817 0.012 17.148 0.014  0.700 0.721 0.645  7.70 0.15  0.581 0.005 0.447 0.007  1.16 0.04
 65       191.0874  6.0898 1289 A                      D -14.5 -2.82 16.668 0.006 16.284 0.007  0.372 0.332 0.423  7.57 0.15  1.601 0.008 1.136 0.007  2.76 0.05
 66       191.1067  3.5252  478 K -2.18 0.08 -0.91 c f D -13.6 -2.13 14.449 0.007 13.814 0.006  0.699 0.630 0.608  8.98 0.15  3.043 0.007 1.257 0.010  3.94 0.08
 67 U7911 191.1198  0.4687 1180 F -0.98 0.07  0.27 c f S -14.5 -2.31 13.201 0.011 12.798 0.014  0.404 0.383 0.472  9.00 0.15  6.275 0.006 3.717 0.044  6.81 0.17
 68       191.1393  1.7370  999 K -2.78 0.12 -0.84 u n D -15.1 -1.89 16.099 0.010 15.487 0.011  0.631 0.594 0.579  8.27 0.15  1.514 0.006 1.245 0.012  3.07 0.10
 69       191.1433  1.2753 1407 S                      D -13.7 -2.39 16.276 0.009 15.668 0.012  0.693 0.618 0.557  8.19 0.15  1.331 0.005 0.920 0.011  2.82 0.13
 70 N4665 191.2751  3.0557  785 K -1.52 0.06 -1.85 c f S -14.4 -1.88 10.704 0.009  9.977 0.003  0.765 0.744 0.747 10.66 0.15 11.098 0.010 3.724 0.014 11.00 0.12
 71       191.3969  1.9887 1246 K -3.18 0.08 -0.89 u n D -13.9 -2.04 16.904 0.011 16.315 0.009  0.672 0.590 0.534  7.90 0.15  1.055 0.005 0.572 0.004  1.36 0.03
 72       191.5065  4.3810  642 A -2.24 0.08  0.88 u n D -14.4 -2.47 16.967 0.010 16.785 0.011  0.087 0.166 0.352  7.04 0.15  1.469 0.008 1.029 0.009  2.40 0.06
 73       191.5685  2.0463  928 K -2.61 0.10 -0.31 c n D -17.2 -1.87 16.938 0.007 16.343 0.008  0.556 0.604 0.613  7.90 0.15  1.002 0.006 0.650 0.005  1.69 0.04
 74       191.6382  3.2986  745 S -2.78 0.08 -0.86 u f D -14.5 -1.56 15.876 0.003 15.293 0.006  0.526 0.609 0.633  8.30 0.15  2.279 0.008 1.273 0.006  2.93 0.05
 75 U7943 191.6912  5.9551  837 A -1.96 0.09 -0.44 w   S -15.7 -2.46 13.241 0.003 12.965 0.011  0.538 0.323 0.228  8.72 0.15  4.801 0.011 2.352 0.025  5.62 0.23
 76       191.7060  2.7136  946 K -3.61 0.11 -1.16 u n D -16.1 -1.83 17.174 0.021 16.611 0.017  0.608 0.594 0.411  7.74 0.16  0.749 0.008 1.300 0.023  4.07 0.27
 77       191.7067  3.0071 1232 A -2.17 0.08  0.34 u f D -13.9 -2.01 15.667 0.005 15.427 0.005  0.238 0.271 0.191  7.68 0.15  1.903 0.003 1.129 0.004  2.20 0.02
 78 N4688 191.9447  4.3377  984 A -0.51 0.06  0.74 c n S -15.7 -1.94 12.471 0.005 12.206 0.007  0.432 0.252 0.188  9.01 0.15  6.661 0.013 3.534 0.024  8.27 0.12
 79       191.9985  4.4335 1038 K -1.87 0.06  0.11 c n D -15.3 -1.27 14.945 0.002 14.573 0.002  0.391 0.323 0.497  8.24 0.15  2.355 0.004 1.189 0.002  2.46 0.01
 80       191.9993  4.6949 1023 K -2.50 0.08 -0.95 u n D -15.4 -2.14 15.043 0.002 14.433 0.003  0.579 0.620 0.621  8.69 0.15  2.134 0.005 1.024 0.003  2.93 0.03
 81 N4701 192.2983  3.3888  719 A -0.38 0.06  0.59 c n S -14.6 -2.24 12.270 0.001 11.903 0.003  0.548 0.414 0.273  9.30 0.15  6.160 0.012 1.615 0.005  5.99 0.06
 82       192.4259  5.4893  739 A -2.46 0.07  0.97 c n D -15.1 -2.18 17.918 0.017 17.716 0.021  0.078 0.279 0.421  6.70 0.16  0.668 0.005 0.476 0.008  1.04 0.07
 83 U7983 192.4458  3.8421  694 A -2.07 0.08  0.47 u n D -14.6 -2.34 15.595 0.004 15.383 0.005  0.160 0.243 0.275  7.65 0.15  1.914 0.008 1.261 0.006  3.31 0.04
 84 U7982 192.4593  2.8511 1158 A -1.29 0.07 -0.41 c f S -14.5 -2.04 13.355 0.003 12.731 0.002  0.784 0.639 0.566  9.39 0.15  8.399 0.018 3.522 0.006  8.30 0.04
 85       192.4848  2.5103  752 A -2.48 0.08  0.49 u f D -14.8 -2.28 17.054 0.010 16.783 0.007  0.137 0.262 0.390  7.19 0.15  1.163 0.005 0.594 0.003  1.44 0.02
 86 N4713 192.4903  5.3110  653 A -0.29 0.06  0.67 c n S -14.7 -2.68 11.789 0.004 11.510 0.001  0.454 0.281 0.235  9.31 0.15  6.123 0.005 2.509 0.002  4.90 0.01
 87       192.4966  5.8211  624 A -2.51 0.09 -0.06 u f D -14.7 -2.61 16.367 0.008 15.965 0.008  0.288 0.428 0.423  7.73 0.15  1.003 0.003 0.453 0.003  1.13 0.02
 88       192.5196 -0.2323  754 K -3.13 0.09 -0.55 u n D -15.2 -3.00 17.203 0.010 16.696 0.013  0.476 0.580 0.547  7.61 0.15  0.814 0.012 1.203 0.012  2.75 0.10
 89       192.5304  2.2479 1070 K -3.09 0.10 -1.00 u n D -14.9 -2.12 16.433 0.012 15.832 0.010  0.603 0.588 0.622  8.11 0.15  1.341 0.006 1.108 0.010  2.57 0.07
 90       192.6000  4.9057  650 A -2.98 0.10  0.38 u f D -14.6 -2.36 18.573 0.034 18.206 0.024  0.232 0.334 0.700  6.78 0.17  0.601 0.008 0.784 0.015  1.73 0.06
 91 U7991 192.6626  1.4642 1272 A -1.65 0.07 -0.43 c f S -14.3 -2.16 14.194 0.004 13.585 0.003  0.689 0.587 0.624  9.02 0.15  5.803 0.024 2.500 0.006  5.67 0.04
 92       192.6662  5.3480  675 A -3.12 0.08  0.64 u n D -14.8 -1.98 19.169 0.021 18.891 0.033  0.157 0.238 0.385  6.36 0.16  0.379 0.008 0.352 0.010  0.73 0.03
 93       192.6948  4.8899  721 S -2.68 0.09  0.41 c f D -14.9 -2.47 18.157 0.013 17.727 0.018  0.350 0.441 0.480  7.07 0.15  0.566 0.004 0.323 0.005  0.82 0.04
 94       192.7508  1.8459  951 K -3.18 0.10 -1.09 u n D -16.4 -2.01 16.478 0.009 15.871 0.013  0.639 0.595 0.570  8.11 0.15  1.750 0.008 1.073 0.012  2.61 0.10
 95       193.0375  3.1210 1031 K -3.47 0.09 -1.16 u n D -15.3 -2.21 16.960 0.010 16.367 0.011  0.616 0.625 0.537  7.89 0.15  1.118 0.009 1.048 0.009  2.50 0.10
 96       193.0644  4.4575  701 A -2.28 0.06  0.94 c n D -14.8 -2.54 17.530 0.012 17.290 0.017  0.172 0.185 0.208  6.93 0.15  1.263 0.010 1.070 0.016  2.50 0.10
 97       193.1421 -0.1679 1021 K -2.93 0.10  0.86 u f D -15.6 -2.61 18.612 0.011 18.459 0.019  0.264 0.140 0.119  6.32 0.15  0.608 0.002 0.421 0.005  0.83 0.04
 98       193.2059  1.7346  836 K -3.60 0.11 -1.21 u f D -15.6 -2.32 17.204 0.009 16.607 0.012  0.627 0.602 0.589  7.80 0.15  0.873 0.007 0.696 0.008  1.71 0.05
 99 N4771 193.3384  1.2692 1133 A -0.78 0.06 -0.34 c f S -14.9 -2.12 12.323 0.006 11.678 0.004  0.795 0.663 0.552  9.85 0.15  9.909 0.015 3.608 0.013  8.06 0.08
100       193.3508  1.9314  889 S -3.27 0.09 -1.09 u n D -16.5 -1.81 16.663 0.023 16.062 0.007  0.607 0.634 0.600  8.02 0.16  1.202 0.005 0.924 0.006  2.17 0.05
101 N4772 193.3714  2.1683 1043 A -1.06 0.06 -1.10 c f S -15.3 -2.22 11.438 0.001 10.717 0.004  0.778 0.698 0.681 10.36 0.15 11.266 0.016 4.003 0.023 13.04 0.24
102       193.4160  1.5749 1087 K -2.93 0.08 -0.32 u f D -15.1 -1.51 17.051 0.007 16.593 0.009  0.463 0.460 0.491  7.57 0.15  1.555 0.009 1.066 0.008  2.55 0.07
103       193.4174  4.0758  899 A -2.72 0.09 -0.13 u f D -16.9 -2.44 16.951 0.011 16.501 0.010  0.384 0.421 0.565  7.59 0.15  0.920 0.004 0.577 0.004  1.42 0.04
104       193.4304  4.1541  768 A -2.13 0.07  0.84 c f D -15.2 -2.32 16.969 0.006 16.712 0.009  0.133 0.221 0.443  7.19 0.15  0.752 0.004 0.340 0.003  0.87 0.02
105       193.5210 -0.1012  840 K -2.70 0.09 -0.69 u n D -15.9 -2.87 15.914 0.013 15.371 0.012  0.421 0.582 0.584  8.20 0.15  1.451 0.006 1.289 0.016  3.23 0.11
106       193.5526  0.8026 1202 A -2.14 0.08  0.03 u n D -14.7 -2.31 15.749 0.002 15.320 0.008  0.326 0.424 0.522  8.03 0.15  1.481 0.005 0.530 0.004  1.71 0.05
107       193.5661  2.7626  905 A -2.44 0.08 -0.33 u f D -17.1 -1.65 15.997 0.009 15.491 0.008  0.436 0.493 0.584  8.09 0.15  2.391 0.007 1.658 0.012  4.07 0.09
108       193.6574  1.3258 1197 K -2.81 0.08 -0.28 u f D -14.7 -1.99 16.946 0.008 16.465 0.006  0.252 0.551 0.556  7.66 0.15  1.016 0.006 0.560 0.003  1.46 0.02
109       193.6734  2.1042  858 K -2.02 0.06 -0.63 c f D -15.9 -2.06 14.454 0.002 13.873 0.002  0.499 0.602 0.613  8.86 0.15  1.941 0.002 0.715 0.001  1.53 0.01
110 N4809 193.7131  2.6529  935 K -0.97 0.07       c f D -17.2 -0.09 13.868 0.002 13.640 0.001  0.250 0.213 0.276  8.37 0.15  4.534 0.003 2.086 0.002  4.14 0.01
111 N4810 193.7133  2.6407  899 K -1.06 0.07       c f D -16.9 -0.08 14.288 0.003 14.023 0.006  0.117 0.174 0.567  8.28 0.15  2.344 0.005 1.013 0.004  2.78 0.07
112       193.7407  1.9786 1081 A -2.91 0.09 -0.42 u f S -15.1 -1.79 16.753 0.024 16.289 0.060  0.349 0.597 0.385  7.70 0.19  1.012 0.012 1.524 0.074  3.75 0.36
113 N4808 193.9540  4.3042  758 A -0.21 0.07  0.49 c n S -15.2 -2.43 11.955 0.001 11.513 0.004  0.689 0.449 0.317  9.58 0.15  7.162 0.014 2.479 0.008  5.55 0.07
114 U8053 193.9556  4.0123  708 A -1.24 0.08  0.69 c f D -15.0 -1.91 14.239 0.002 13.982 0.003  0.358 0.258 0.205  8.28 0.15  3.880 0.006 2.048 0.007  4.66 0.03
115 U8055 194.0185  3.8128  616 A -1.60 0.07  0.95 c f S -14.6 -2.41 15.410 0.041 15.243 0.016  0.269 0.101 0.156  7.63 0.17  2.059 0.029 2.403 0.044  5.33 0.11
116       194.2377  4.0647  828 A -1.75 0.07  0.28 c n D -15.7 -2.11 14.778 0.004 14.467 0.004  0.292 0.280 0.361  8.18 0.15  2.341 0.004 1.058 0.004  2.25 0.03
117       194.3255  4.9912  883 A -2.82 0.09  1.20 u f D -16.6 -3.06 18.915 0.014 18.817 0.026 -0.062 0.066 0.268  6.09 0.16  0.411 0.002 0.281 0.005  0.58 0.04
118 U8074 194.4352  2.6918  925 A -1.44 0.07  0.71 c f D -18.3 -2.37 14.963 0.003 14.679 0.004  0.410 0.193 0.249  8.05 0.15  2.462 0.005 1.650 0.005  3.58 0.03
119 N4845 194.5050  1.5758 1072 A -0.26 0.08 -0.39 c n S -15.3 -2.48 11.524 0.001 10.742 0.001  1.060 0.749 0.684 10.45 0.15 13.744 0.027 4.959 0.004 11.16 0.03


==> anc/datafile5.txt <==
Title: FAST–ASKAP Synergy: Quantifying Coexistent Tidal and Ram-Pressure
       Strippings in the NGC 4636 Group
Authors: Lin X., Wang J., Kilborn V., Peng E.W., Cortese L., Boselli A.,
         Liang Z.-Z., Lee B., Yang D., Catinella B., Deg N., Denes H.,
         Elagali A., Kamphuis P., Koribalski B.S., Lee-Waddell K., Rhee J.,
         Shao L., Spekkens K., Staveley-Smith L., Westmeier T., Wong O.I.,
         Bekki K., Bosma A., Du M., Ho L.C., Madrid J.P.,
         Verdes-Montenegro L., Wang H., Wang S.
Table: H I-Related Properties and Measurements
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units       Label      Explanations
--------------------------------------------------------------------------------
   1-  3 I3     ---         ID         Galaxy ID
   5-  8 A4     ---         FASTid     ID in Zuo et al. (2022)
  10- 15 I6     ---         ALFALFAid  ? ID in ALFALFA catalog
  17- 24 A8     ---         HIPASSid   ID in HIPASS BGC
  26- 39 A14    ---         WALLABYid  ID in WALLABY
  41- 44 F4.2   [solMass]   MHI        HI mass (1)
  46- 49 F4.2   [solMass] e_MHI        Error in HI mass
  51- 51 A1     ---       r_MHI        [FAHW] References of HI mass (2)
  53- 57 F5.2   [solMass]   delMHI     ? Offset from mean HI-M* relation
  59- 63 F5.2   [-]         Srps       ? log RPS strength parameter (3)
  65- 69 F5.2   [-]         frps       ? log Fraction of gas under RPS (4)
  71- 75 F5.2   [-]         ftid       ? log Fraction of gas under TS
  77- 81 F5.2   [-]         fstr       ? log Fraction of gas under stripping
  83- 83 A1     ---       f_fstr       [RTNM] Flag of stripping status (5)
--------------------------------------------------------------------------------
Note (1): The HI mass listed here of galaxy 110 and 111 is their total HI mass.
    The error includes that of flux and calaibration, but not of the distance.
Note (2):
    F = FAST (Zuo et al. 2022) [2022RAA....22i5016Z].
    A = ALFALFA (Giovanelli et al. 2005 [2005AJ....130.2598G];
        Haynes et al. 2018 [2018ApJ...861...49H]).
    H = HIPASS BGC (Koribalski et al. 2004) [2004AJ....128...16K].
    W = WALLABY Pilot Survey (Westmeier et al. 2022) [2022PASA...39...58W].
Note (3): If blank, the galaxy has too little gas for the calcultaion of Srps.
Note (4): If blank, frps<1%. The same for ftid and fstr. fstr = max(ftid, frps).
Note (5):
    R = RPS sample (frps>ftid)
    T = TS sample (ftid>=frps)
    N = Non-stripping galaxies
    M = Merging pair
--------------------------------------------------------------------------------
  2      221639                         9.14 0.04 A  1.63 -1.55 -0.95       -0.95 R
  3      224278                         7.70 0.05 A -0.30 -3.86                   N
  4        7609                         8.40 0.04 A -1.15                         N
  5   32                                7.11 0.05 F -0.83 -0.84       -0.21 -0.21 T
  6   24 225760                         7.71 0.04 F -0.69 -1.31 -1.64       -1.64 R
  8   27 221570          J123103+014032 8.23 0.04 F -0.05 -1.98 -1.37       -1.37 R
 13   33 220761                         7.78 0.04 F -0.40 -1.32 -1.39       -1.39 R
 14      220762          J123257+043441 8.29 0.04 A  0.27 -1.36 -1.02       -1.02 R
 15   34                 J123308-003203 8.21 0.04 F  0.00 -2.11 -1.39       -1.39 R
 16   30 220780          J123329+034732 7.85 0.04 F -0.58 -3.23                   N
 17   26   7715          J123355+033243 8.15 0.04 F -0.44 -1.16 -1.41       -1.41 R
 18      223873                         7.43 0.05 A -0.12 -1.86 -1.21       -1.21 R
 19      222310                         7.63 0.06 A -0.83                         N
 21   23   7756                         8.30 0.04 F -0.79  0.37 -1.56       -1.56 R
 23        7781          J123636+063715 9.00 0.04 A  0.47 -2.34 -1.39 -0.58 -0.58 T
 24   25                                7.13 0.04 F -0.11 -1.88 -1.24       -1.24 R
 26   35 222680                         7.95 0.04 F -0.11 -0.03 -0.88       -0.88 R
 29        7794                         7.56 0.06 A -1.77                         N
 31        7804          J123827+041912 7.99 0.05 A -1.42                         N
 33 51_2                                7.98 0.04 F  0.28 -1.97 -1.20       -1.20 R
 35   21   7824          J123949+014016 8.29 0.04 F -0.25 -0.31 -0.90 -1.91 -0.90 R
 36      220903          J124009+065029 7.53 0.05 A -0.37 -1.50                   N
 45      220939          J124218+054425 8.12 0.04 A  0.28 -3.04 -1.91 -1.06 -1.06 T
 47   28 224293          J124228+010549 7.51 0.04 F -0.08 -2.76 -1.75 -0.76 -0.76 T
 48        7871          J124231+035729 8.67 0.04 A -0.45 -0.98 -1.24 -1.16 -1.16 T
 49             J1242-01                9.26 0.07 H  0.66 -2.30 -1.26 -1.71 -1.26 R
 56   18   7895          J124318+015754 7.89 0.04 F -1.76                         N
 57   29 220964                         7.18 0.04 F -0.92 -1.01       -0.30 -0.30 T
 58   31                                7.06 0.05 F -0.37 -3.16       -0.57 -0.57 T
 65      227896                         7.85 0.04 A  0.00 -1.06 -1.00       -1.00 R
 67   22   7911          J124428+002815 9.01 0.04 F  0.22 -1.20 -1.06 -1.94 -1.06 R
 72      227970          J124601+042248 8.04 0.04 A  0.59 -1.25 -0.89 -2.00 -0.89 R
 75        7943          J124645+055723 8.85 0.04 A  0.22 -2.38 -1.60       -1.60 R
 77      222214                         7.67 0.05 A -0.25  0.23 -0.76 -1.52 -0.76 R
 78        7961          J124747+042017 9.29 0.04 A  0.50 -2.54 -1.58 -0.29 -0.29 T
 79      222216          J124800+042609 7.94 0.04 W -0.37 -1.60 -1.71 -0.08 -0.08 T
 81        7975                         9.47 0.04 A  0.51 -1.61 -1.00 -0.37 -0.37 T
 82      225197                         7.67 0.06 A  0.47 -2.11 -1.23 -0.32 -0.32 T
 83        7983                         8.62 0.04 A  0.72 -1.63 -1.00 -0.45 -0.45 T
 84        7982                         8.66 0.04 A -0.35  0.83 -1.24       -1.24 R
 85      224225                         7.82 0.05 A  0.26 -1.66 -1.09 -0.90 -0.90 T
 86        7985                         9.47 0.04 A  0.50 -1.71 -1.05 -1.43 -1.05 R
 87      224226                         7.70 0.05 A -0.26 -1.74 -1.06       -1.06 R
 90      227972                         7.39 0.06 A  0.14 -1.64 -1.07 -1.17 -1.07 R
 91        7991          J125038+012749 8.32 0.04 A -0.49  1.02 -1.21       -1.21 R
 92      227973                         7.37 0.05 A  0.44 -1.87 -1.11 -0.09 -0.09 T
 96      226122                         8.02 0.04 A  0.65 -1.76 -1.11 -1.72 -1.11 R
 99        8020                         8.86 0.04 A -0.39  0.13 -1.51       -1.51 R
101        8021                         8.95 0.04 A -0.54 -0.78                   N
103      224229                         7.46 0.05 A -0.40 -3.80                   N
104      224230                         7.62 0.05 A  0.05 -2.27 -1.29 -0.62 -0.62 T
106      222350                         7.64 0.06 A -0.53 -1.20 -1.21       -1.21 R
107      229204                         7.92 0.04 A -0.29 -3.25       -0.34 -0.34 T
110        8034                         9.04 0.04 A                               M
111        8034                         9.04 0.04 A                               M
112      229185                         7.53 0.06 A -0.41 -2.02 -1.53 -0.22 -0.22 T
113        8054                         9.63 0.04 A  0.52 -2.20 -1.31 -0.56 -0.56 T
114        8053                         8.97 0.04 A  0.63 -1.91 -1.17 -0.18 -0.18 T
115        8055                         8.78 0.04 A  0.89 -1.68 -1.05 -0.47 -0.47 T
116      222260                         8.32 0.04 A  0.05 -2.56 -1.65 -0.60 -0.60 T
117      227975                         7.51 0.05 A  0.78 -3.65                   N
118        8074                         8.59 0.04 A  0.40 -5.31       -0.90 -0.90 T
119        8078                         8.06 0.05 A -1.46                         N

